ALMA High-Level Data Products: Submillimetre counterparts of SDSS quasars in the ALMA footprint

The Atacama Large Millimetre/submillimetre Array (ALMA) is the world's most advanced radio interferometric facility, producing science data with an average rate of about 1 TB per day. After a process of calibration, imaging and quality assurance, the scientific data are stored in the ALMA Science Archive (ASA), along with the corresponding raw data, making the ASA an invaluable resource for original astronomical research. Due to their complexity, each ALMA data set has the potential for scientific results that go well beyond the ideas behind the original proposal that led to each observation. For this reason, the European ALMA Regional Centre initiated the High-Level Data Products initiative to develop science-oriented data products derived from data sets publicly available in the ASA, that go beyond the formal ALMA deliverables. The first instance of this initiative is the creation of a catalogue of submillimetre (submm) detections of Sloan Digital Sky Survey (SDSS) quasars from the SDSS Data Release 14 that lie in the aggregate ALMA footprint observed since ALMA Cycle 0. The ALMA fluxes are extracted in an automatic fashion, using the ALMA Data Mining Toolkit. All extractions above a signal-to-noise cut of 3.5 are considered, they have been visually inspected and the reliable detections are presented in a catalogue of 376 entries, corresponding to 275 unique quasars. Interesting targets found in the process, i.e. lensed or jetted quasars as well as quasars with nearby submm counterparts are highlighted, to facilitate further studies or potential follow up observations.

==> astroquery_SDSS_pyvo.py <==
import astropy.units as u
from astropy import coordinates
from astropy.io import ascii
import pyvo
import pandas as pd

service = pyvo.dal.TAPService("https://almascience.eso.org/tap")

# Define input dataset
fileDir = '/your/input/directory/'
fileName = 'SDSS_z-gt0.05.csv'

# Define output dataset
outfile = 'searchresults_SDSS_z-gt0.05_target.csv'
outfile_cal = 'searchresults_SDSS_z-gt0.05_calib.csv'

# Read in the input dataset
reader = ascii.read(fileDir+fileName, format='basic', delimiter=',')

# Selecting relevant parameters from the input dataset
name = reader['SDSS']  # SDSS name
coord = coordinates.SkyCoord(ra=reader['RAJ2000'],
                             dec=reader['DEJ2000'],
                             frame='icrs', unit=(u.deg, u.deg))

SDSS_z = reader['z']
logMBH = reader['logMBH']
logLbol = reader['logLbol']
logLEdd = reader['LogREdd']

# Function to query ALMA archive using coordinates and save as Pandas DataFrame
# Sources observed as or in the field of view of TARGET observations


def query_coord(service, ra, dec, radius):
    """ra, dec and radius in decimal degrees """

    query = f"""
            SELECT *
            FROM ivoa.obscore
            WHERE INTERSECTS(CIRCLE('ICRS',{ra},{dec},{radius}),s_region)=1
            and scan_intent like '%TARGET%'"""

    return service.search(query).to_table().to_pandas()

# Sources observed as or in the field of view of calibrator observations


def query_coord_cal(service, ra, dec, radius):
    """ra, dec and radius in decimal degrees """

    query = f"""
            SELECT *
            FROM ivoa.obscore
            WHERE INTERSECTS(CIRCLE('ICRS',{ra},{dec},{radius}),s_region)=1
            and scan_intent not like '%TARGET%'"""

    return service.search(query).to_table().to_pandas()


# Initiate importat ALMA parameter columns to save
SDSS_ind = []
ra = []
dec = []
propIDs = []
SBs = []
bands = []
MOUSs = []
URLs = []
keys = []
sci_cats = ['Active galaxies', 'Cosmology', 'Galaxy evolution',
            'Local Universe']
non_AGN = []

for j in range(0, len(ind), 100):
    # query 100 objects at a time to not overwhelm the servers.
    for i, CQ in zip(ind[j:j+100], coord[j:j+100]):
    AQ = query_coord(service, CQ.ra.degree, CQ.dec.degree, 0.0084)
    if len(AQ) > 0 and str(AQ['scientific_category'][0]) in sci_cats:
        SDSS_ind.extend([i] * len(AQ))
        ra.extend([CQ.ra.degree] * len(AQ))
        dec.extend([CQ.dec.degree] * len(AQ))
        propIDs.extend(AQ['proposal_id'])
        SBs.extend(AQ['schedblock_name'])
        bands.extend(AQ['band_list'])
        MOUSs.extend(AQ['member_ous_uid'])
        keys.extend(AQ['scientific_category'])
        URLs.extend(AQ['access_url'])
    if len(AQ) > 0 and str(AQ['scientific_category'][0]) not in sci_cats:
        non_AGN.extend([i] * len(AQ))

# Create a pandas DataFrame from the selected columns
T = pd.DataFrame({'SDSS_index': SDSS_ind,
                  'SDSS_RA': ra,
                  'SDSS_DEC': dec,
                  'proposal_id': propIDs,
                  'schedblock_name': SBs,
                  'band_list': bands,
                  'member_ous_uid': MOUSs,
                  'access_url': URLs,
                  'scientific_category': keys}).drop_duplicates()

# Save the DataFrame
T.to_csv(outfile, index=False)
pd.DataFrame({'non_AGN_index': non_AGN}).to_csv('non_AGN_index.csv',
                                                index=False)

